Conformer-Based Speech Recognition On Extreme Edge-Computing Devices

With increasingly more powerful compute capabilities and resources in today's devices, traditionally compute-intensive automatic speech recognition (ASR) has been moving from the cloud to devices to better protect user privacy. However, it is still challenging to implement on-device ASR on resource-constrained devices, such as smartphones, smart wearables, and other smart home automation devices. In this paper, we propose a series of model architecture adaptions, neural network graph transformations, and numerical optimizations to fit an advanced Conformer based end-to-end streaming ASR system on resource-constrained devices without accuracy degradation. We achieve over 5.26 times faster than realtime (0.19 RTF) speech recognition on smart wearables while minimizing energy consumption and achieving state-of-the-art accuracy. The proposed methods are widely applicable to other transformer-based server-free AI applications. In addition, we provide a complete theory on optimal pre-normalizers that numerically stabilize layer normalization in any Lp-norm using any floating point precision.

==> layernorm.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "9b074710-09ac-4771-930e-86e1d28b63e6",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "import glob\n",
    "import numpy\n",
    "import pandas as pd\n",
    "\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "0789645c-39a2-458d-ae7d-fc9c2c493ce0",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "def _check(m):\n",
    "    ret = dict()\n",
    "\n",
    "    x = m\n",
    "    ret['x'] = float((x > 65536).sum() > 0)\n",
    "\n",
    "    x = m / m.shape[-1]\n",
    "    ret['1/n * x'] = float((x > 65536).sum() > 0)\n",
    "    \n",
    "    x = x * m\n",
    "    ret['1/n * x * x'] = float((x > 65536).sum() > 0)\n",
    "    \n",
    "    x = x.sum(axis=-1)\n",
    "    ret['(1/n * x * x).sum()'] = float((x > 65536).sum() > 0)\n",
    "    \n",
    "    return ret"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "4e9d7567-2209-4ceb-a126-67f3aed83f50",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "stat = list()\n",
    "for f in glob.glob('layernorm.bak/conv2d6x22/*/*.npy'):\n",
    "    m = numpy.load(f)\n",
    "    stat.append(_check(m))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "8436392c-4080-4ba3-831c-2e92520adafd",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "df = pd.DataFrame.from_dict(stat)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "14e9e411-f5fd-4279-a15b-71b5be8ded8a",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "x                          0.0\n",
       "1/n * x                    0.0\n",
       "1/n * x * x            39895.0\n",
       "(1/n * x * x).sum()    39895.0\n",
       "dtype: float64"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.sum()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "34d7b291-8cf8-41d2-9b79-d44a63c4783e",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(582467, 4)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "206f9431-a87c-4cdc-903d-d66f6aab4022",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0684931506849315"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "39895.0 / 582467"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "970d7094-e34d-47ee-bda0-022f112f91ad",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "conv2d6x1 (582467, 4)\n",
      "x                          0.0\n",
      "1/n * x                    0.0\n",
      "1/n * x * x                0.0\n",
      "(1/n * x * x).sum()    18999.0\n",
      "dtype: float64\n",
      "dws2d6x22 (582467, 4)\n",
      "x                          0.0\n",
      "1/n * x                    0.0\n",
      "1/n * x * x            37481.0\n",
      "(1/n * x * x).sum()    39895.0\n",
      "dtype: float64\n",
      "dws2d6x1 (582467, 4)\n",
      "x                         0.0\n",
      "1/n * x                   0.0\n",
      "1/n * x * x               0.0\n",
      "(1/n * x * x).sum()    1475.0\n",
      "dtype: float64\n"
     ]
    }
   ],
   "source": [
    "for conf in ['conv2d6x1', 'dws2d6x22', 'dws2d6x1']:\n",
    "    stat = list()\n",
    "    for f in glob.glob(f'layernorm.bak/{conf}/*/*.npy'):\n",
    "        m = numpy.load(f)\n",
    "        stat.append(_check(m))\n",
    "    df = pd.DataFrame.from_dict(stat)\n",
    "    print(conf, df.shape)\n",
    "    print(df.sum())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "4df317ba-5a90-4d58-a20a-993dc6ed92d5",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.03261815690846005, 0.0684931506849315, 0.002532332303804336)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "18999.0 / 582467, 39895.0 / 582467, 1475.0 / 582467"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "c82e4bc8-3e78-4250-aa93-8a5fbd405e2f",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "data = dict()\n",
    "for conf in ['conv2d6x1', 'conv2d6x22', 'dws2d6x22', 'dws2d6x1']:\n",
    "    array = list()\n",
    "    for f in glob.glob(f'layernorm.bak/{conf}/*/*.npy'):\n",
    "        m = numpy.load(f)\n",
    "        array.append(numpy.absolute(m).max())\n",
    "    data[conf] = array"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a9eae689-74f7-4d78-a213-e501c841291c",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "a4a5aed0-ffbf-4b19-9701-c2919fc09dcf",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.clf()\n",
    "\n",
    "plt.figure(figsize=(6,3), dpi=200)\n",
    "\n",
    "plt.hist(numpy.log(data['conv2d6x22']), alpha=0.5, bins=1000, label='conv2d6x22', color='red', histtype='step')\n",
    "plt.hist(numpy.log(data['dws2d6x22']), alpha=0.5, bins=1000, label='dws2d6x22', color='orange', histtype='step')\n",
    "plt.hist(numpy.log(data['conv2d6x1']), alpha=0.5, bins=1000, label='conv2d6', color='blue', histtype='step')\n",
    "plt.hist(numpy.log(data['dws2d6x1']), alpha=0.5, bins=1000, label='dws2d6', color='green', histtype='step')\n",
    "\n",
    "plt.xlim([2, 12])\n",
    "plt.xticks([4, 6, 8, 10], ['100', '1000', '10000', '100000'])\n",
    "           # , rotation=45)\n",
    "plt.legend(loc='upper right')\n",
    "plt.xlabel('value')\n",
    "plt.ylabel('frequency')\n",
    "plt.savefig('layernorm-step.png', dpi=300, pad_inches=0, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "2a71fdfd-1efa-4689-add6-2686ed82f667",
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import stats\n",
    "\n",
    "alex = dict()\n",
    "for conf in ['dws2d6x22', 'dws2d6x1', 'conv2d6x22', 'conv2d6x1']:\n",
    "    stat = list()\n",
    "    for f in glob.glob(f'layernorm.bak/{conf}/*/*.npy'):\n",
    "        m = numpy.load(f)[0]\n",
    "        m = (m - m.mean(axis=-1, keepdims=True)) / m.std(axis=-1, keepdims=True)\n",
    "        for x in m:\n",
    "            # stat.append(stats.kstest(x, stats.norm.cdf))\n",
    "            stat.append(stats.kstest(x, stats.uniform.cdf))\n",
    "        break\n",
    "    alex[conf] = stat"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "511632c8-80ef-4d0e-b69e-e1b3a4d92344",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Pretty printing has been turned OFF\n"
     ]
    }
   ],
   "source": [
    "pprint(alex)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d4e262d7-c610-4952-a89c-e1427b706ba6",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "aml": {
   "JUPYTERHUB_USER": null
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

